Authorship attribution for Differences between Literary Texts by Bilingual Russian-French and Non-Bilingual French Authors

Do bilingual Russian-French authors of the end of the twentieth century such as Andre\"i Makine, Val\'ery Afanassiev, Vladimir F\'edorovski, Iegor Gran, Luba Jurgenson have common stylistic traits in the novels they wrote in French? Can we distinguish between them and non-bilingual French writers' texts? Is the phenomenon of interference observable in French texts of Russian authors? This paper applies authorship attribution methods including Support Vector Machine (SVM), $K$-Nearest Neighbors (KNN), Ridge classification, and Neural Network to answer these questions.

==> plot/rename_files.py <==
import os
import copy
print(os.curdir)
for filename in os.listdir(os.curdir):
    f = copy.deepcopy(filename)
    f = f.replace(' ', '\ ')
    f = f.replace("'", f"\\'")
    f = f.replace('[', '\[')
    f = f.replace(']', '\]')
    filename = filename.replace(']', '')
    filename = filename.replace(' ', '')
    filename = filename.replace(',', '')
    filename = filename.replace("'", '')
    filename = filename.replace('[', '')
    filename = filename.replace(']', '')
    print(f"mv {f} {filename}")
    os.system(f"mv {f} {filename}")
    #import pdb; pdb.set_trace()

